ModelTalk: A Framework for Developing Domain Specific Executable Models

Developing and maintaining complex, large-scale, product line of highly customized software systems is difficult and costly. Part of the difficulty is due to the need to communicate business knowledge between domain experts and application programmers. Domain specific model driven development (MDD) addresses this difficulty by providing domain experts and developers with domain specific abstractions for communicating designs. Most MDD implementations take a generative approach. In contrast, we adopt an interpretive approach to domain specific model driven development. We present a framework, named ModelTalk, that integrates MDD, dependency injection and meta-modeling to form an interpretive, domain specific modeling framework. The framework is complemented by tool support that provides developers with the same advanced level of usability for modeling as they are accustomed to in programming environments. ModelTalk is used in a commercial setting for developing a product line of Telco grade business support systems (BSS).

==> Code/HTTP_Client.java <==
public class HTTP_Client {
  private long numberOfRetries = 0;
  private long timeout = 0;
  private String URL = null;

  public void setNumberOfRetries(long number) {
    this.numberOfRetries = number;
  }
  public void setTimeout(long timeout) {
    this.timeout = timeout;
  }
  public void setURL(String URL) {
    this.URL = URL;
  }
  public HttpResponse sendRecieve() {
    HttpResponse result = null;
    //business logic… 
    return result;
  }
}


==> Code/client_code.java <==
public static void main(String[] args) 
		throws MalformedURLException {
  GenericApplicationContext context=getSpring();
  HTTP_Client httpClient =
		(HTTP_Client)context.getBean("PontisLogoRetriever");
  HttpResponse response = httpClient.sendReceive();
  // /**+\ldots+**/
}


==> Code/metaclass_access.java <==
public HttpResponse sendRecieve() {
  MetaCache myMetaclass = 
			(MetaCache)Kernel.instance().getClass(this);
  HttpResponse result = 
			myMetaclass.getCache().getFromCache(getURL());
  if (result == null) {
    // do the business logic using timeout & numberOfRetries
    myMetaclass.getCache().putInCache(getURL(), result);
  }
  return result;
}

